On data skewness, stragglers, and MapReduce progress indicators

We tackle the problem of predicting the performance of MapReduce applications, designing accurate progress indicators that keep programmers informed on the percentage of completed computation time during the execution of a job. Through extensive experiments, we show that state-of-the-art progress indicators (including the one provided by Hadoop) can be seriously harmed by data skewness, load unbalancing, and straggling tasks. This is mainly due to their implicit assumption that the running time depends linearly on the input size. We thus design a novel profile-guided progress indicator, called NearestFit, that operates without the linear hypothesis assumption and exploits a careful combination of nearest neighbor regression and statistical curve fitting techniques. Our theoretical progress model requires fine-grained profile data, that can be very difficult to manage in practice. To overcome this issue, we resort to computing accurate approximations for some of the quantities used in our model through space- and time-efficient data streaming algorithms. We implemented NearestFit on top of Hadoop 2.6.0. An extensive empirical assessment over the Amazon EC2 platform on a variety of real-world benchmarks shows that NearestFit is practical w.r.t. space and time overheads and that its accuracy is generally very good, even in scenarios where competitors incur non-negligible errors and wide prediction fluctuations. Overall, NearestFit significantly improves the current state-of-art on progress analysis for MapReduce.

==> charts/plots/parse.py <==
import sys
import os

def compute_opt(start, end, timestamps):

    assert end > start
    duration = float(end - start)
    progress = []

    for k in range(len(timestamps)):

        t = timestamps[k]
        opt = (t - start) / duration
        progress.append(opt)

    return progress

def abs_error(a, b):
    diff = a - b
    if diff < 0:
        diff = -diff
    return diff * 100

def compute_error(start, end, timestamps, progress, opt_progress):

    assert end > start
    duration = float(end - start)
    error = []

    last_timestamp = None

    for k in range(len(timestamps)):

        t = timestamps[k]

        if k == 0:
            continue

        if last_timestamp is None:
            last_timestamp = t
        else:
            if t - last_timestamp < 55 * 1000 and k < len(timestamps) - 1:
                continue
            else:
                #print t - last_timestamp
                #print p
                last_timestamp = t

        """
        if k == len(timestamps) - 1:
            continue
        """

        p = progress[k]
        opt = opt_progress[k]
        error.append(abs_error(p, opt))

    avg = sum(error) / len(error)

    return [ max(error), avg]

timestamps = []
hadoop_progress = []
ratio_progress = []
ratio_job_progress = []
fit_progress = []

start = None
end = None

with open(sys.argv[1], "rb") as input:

    for line in input:

        if "REDUCETASK_REDUCE_START\t" in line:

            token = line.split("\t")
            t = long(token[2])

            if start is None:

                assert len(timestamps) == 0
                timestamps.append(t)
                hadoop_progress.append(0.0)
                ratio_progress.append(0.0)
                ratio_job_progress.append(0.0)
                fit_progress.append(0.0)
                start = t

            """
            elif t < start:

                timestamps[0] = t
                start = t
            """

        elif "REDUCE_PROGRESS\t" in line:

            token = line.rstrip("\n").split("\t")

            timestamps.append(long(token[1]))
            hadoop_progress.append(float(token[2]))
            fit_progress.append(float(token[4]))
            ratio_progress.append(float(token[7]))
            ratio_job_progress.append(float(token[8]))

        elif "END\t" in line[:5]:

            token = line.split("\t")
            time = int(token[1])
            end = time


#end = timestamps[-1]
opt_progress = compute_opt(start, end, timestamps)

for k in range(len(timestamps)):
    
    if hadoop_progress[k] > 1.0:
        hadoop_progress[k] = 0.99

    if fit_progress[k] > 1.0:
        fit_progress[k] = 0.99

    if ratio_progress[k] > 1.0:
        ratio_progress[k] = 0.99

    if ratio_job_progress[k] > 1.0:
        ratio_job_progress[k] = 0.99

with open(os.path.dirname(sys.argv[1]) + "/progress.dat", "wb") as output:
    output.write("TIME\tOPT\tHADOOP\tTASK_RATIO\tJOB_RATIO\tFIT\n")

    for i in range(len(timestamps)):
        output.write(str(100 * float(timestamps[i] - start) / (end - start)) \
            + "\t" + str(opt_progress[i] * 100) \
            + "\t" + str(hadoop_progress[i] * 100) \
            + "\t" + str(ratio_progress[i] * 100) \
            + "\t" + str(ratio_job_progress[i] * 100) \
            + "\t" + str(fit_progress[i] * 100) + "\n")

sys.stderr.write(str(compute_error(start, end, timestamps, hadoop_progress, opt_progress)[1]) \
    + "\t" + str(compute_error(start, end, timestamps, ratio_progress, opt_progress)[1]) \
    + "\t" + str(compute_error(start, end, timestamps, ratio_job_progress, opt_progress)[1]) \
    + "\t" + str(compute_error(start, end, timestamps, fit_progress, opt_progress)[1]) + "\n")


==> charts/plots/timeline.py <==
import sys
import os

def serialize(tasks, nodes, startr, endr):
    
    duration = endr - startr
    points = dict()
    count = 0
    fcount = 0

    colored = []

    for k in range(len(nodes)):
        
        lines = [ [0, []], [0, []] ]

        times = []
        for i in range(len(tasks)):
            if nodes[k] == tasks[i][0]:
                times.append([tasks[i][1], tasks[i][2]])
        
        times = sorted(times, key = lambda e : e[0]) 

        first = times[0][0]

        for i in range(len(times)):

            start = times[i][0]
            end = times[i][1]

            inserted = False

            #print times[i]
            #print lines

            for line in lines:
                if line[0] < start:
                    line[0] = end
                    line[1].append([start - first, end-first])
                    inserted = True
                    break

            assert inserted

        

        for q in range(len(lines)):
            if len(lines[q][1]) > 0:
                count += 1
                points[count] = []
                icount = 0
                for i in range(len(lines[q][1])):
                    fcount += 1

                    if len(colored) <= icount:
                        colored.append([])

                    colored[icount].append("timeline_" + str(fcount) + ".dat")

                    with open(os.path.dirname(sys.argv[1]) + "/timeline_" + str(fcount) + ".dat", "wb") as output:                
                        output.write(str(100 * lines[q][1][i][0] / float(duration)) + "\t" + str(count) + "\n")
                        output.write(str(100 * lines[q][1][i][1] / float(duration)) + "\t" + str(count) + "\n")
                        #points[count].append([lines[q][1][i]])
                    icount += 1
    
    return colored            

start = None
end = None

nodes = []
reduce_tasks = []
num_red = None

start = None
end = None

with open(sys.argv[1], "rb") as input:

    for line in input:

        if "NR\t" in line:

            token = line.split("\t")
            num_red = int(token[1])
            for i in range(num_red):
                # [node, start, end]
                reduce_tasks.append([None, None, None])

        elif "REDUCETASK_ASSIGNED" in line:

            token = line.split("\t")
            id = int(token[1])
            node = token[3]

            if node not in nodes:
                nodes.append(node)

            reduce_tasks[id][0] = node

        elif "REDUCETASK_START" in line:

            token = line.split("\t")
            id = int(token[1])
            time = long(token[2])

            reduce_tasks[id][1] = time

            if start is None or start > time:
                start = time

        elif "REDUCETASK_END" in line:

            index = line.index("REDUCETASK_END")
            line = line[index:]

            token = line.split("\t")
            id = int(token[1])
            time = long(token[2])

            reduce_tasks[id][2] = time

            if end is None or end < time:
                end = time

groups = serialize(reduce_tasks, nodes, start, end)    

header = """
###########################################	 	 

reset
set term postscript eps enhanced color font "Helvetica" 16

set output "timeline.eps"

set style line 1 pt 7 ps 0.8
set style line 2 lt 2 lw 3

set xlabel 'running time (%)'
set xrange[-5:105]
#set logscale x 2
#set mxtics 5000000
#set xtics 1000000
#set grid x
#set format x "2^{%L}"
set size 0.5,0.5

#set logscale y
set ylabel 'worker'
#set ytics 250000
set yrange[0.1:7.89]
set grid y

set ylabel offset 1.5,0

set key horiz
set key top center
set key width -2.7
set key off

set pointsize 1.5

plot """

colors = ["black", "gray", "#858585"]
wcount = 0

with open(os.path.dirname(sys.argv[1]) + "/script.gnuplot", "wb") as output:
    output.write(header)
    for wave in groups:
        #print wcount
        for e in wave:
            output.write('"' + e + '" u ($1):($2) with lines lt 1 lw 15.0 linecolor rgb "'+ colors[wcount] + '" notitle')
            output.write(", \\\n")
        wcount += 1

os.system("cd " + os.path.dirname(sys.argv[1]) + " && gnuplot script.gnuplot")


==> charts/rename-pdf.py <==
import glob
import os

def convert(f):
    print "converting: " + f
    assert not os.path.exists(f.replace("-eps-converted-to", ""))
    os.system("mv " + f + " " + f.replace("-eps-converted-to", ""))

def traverse(d):
    for f in glob.glob(d + "/*"):
        if "-eps-converted-to.pdf" in f:
            convert(f)
        elif os.path.isdir(f):
            traverse(f)

    
traverse(".")


==> script.sh <==
#!/bin/bash

if [ "$#" -ne 1 ]
then
    export bookTEX=paper.tex
    export bookDVI=paper.dvi
    export bookPDF=paper.pdf
else
    FILE=`pwd`/${1%.tex}
    export bookTEX=$FILE.tex
    export bookDVI=$FILE.dvi
    export bookPDF=$FILE.pdf
    latex $bookTEX
fi

#MANDRAKE 9.1:
#export DVIPS=dvips -j0 -Ppdf -Pdownload35 -G0 -t letter -D 1200 -Z -mode ljfzzz
export DVIPS="dvips -j0 -Pdownload35 -G0 -t letter -D 1200 -Z -mode ljfzzz"

#REDHAT 9 (ar-std-urw-kb.map,ar-ext-urw-kb.map : assume K Berry names - Kluwer however uses 'Dvipsone' names):
# Note: there is a bug in the font mapping on Redhat9 (mtsupp-std-urw-urw.map contains Nimbus...):
#       however, it works fine on Mandrake.
#DVIPS=dvips -j0 -Ppdf -u ps2pk.map -G0 -t letter -D 1200 -Z -mode ljfzzz

#SuSe:
# ... seems to be similar to Redhat9 ...

#Notes:
# -j0 -G0: tells dvips to embed the fonts 100%
# -Pdownload35 or -u ps2pk.map: configuration of PostScript Type 1 fonts
# - Dvipsone Names: they have to be activated in the style file of the publisher

${DVIPS} ${bookDVI} -o - | gs -q -dNOPAUSE -dBATCH \
	-sDEVICE=pdfwrite -dPDFSETTINGS=/prepress\
	-dCompatibilityLevel=1.3 \
	-dCompressPages=true -dUseFlateCompression=false \
	-dSubsetFonts=true -dEmbedAllFonts=true \
	-dProcessColorModel=/DeviceGray \
	-dDetectBlends=true -dOptimize=true \
	-dDownsampleColorImages=true -dColorImageResolution=1200 \
	-dColorImageDownsampleType=/Average -dColorImageFilter=/FlateEncode \
	-dAutoFilterColorImages=false -dAntiAliasColorImages=false \
	-dColorImageDownsampleThreshold=1.50000 \
	-dDownsampleGrayImages=true -dGrayImageResolution=1200 \
	-dGrayImageDownsampleType=/Average -dGrayImageFilter=/FlateEncode \
	-dAutoFilterGrayImages=false -dAntiAliasGrayImages=false \
	-dGrayImageDownsampleThreshold=1.50000 \
	-dDownsampleMonoImages=true -dMonoImageResolution=1200 \
	-dMonoImageDownsampleType=/Average -dMonoImageFilter=/FlateEncode \
	-dAutoFilterMonoImages=false -dAntiAliasMonoImages=false \
	-dMonoImageDownsampleThreshold=1.50000 \
	-sOutputFile=${bookPDF} \
	-c save pop -

#now you should find the PDF in the local directory.

